Space-Efficient Random Walks on Streaming Graphs

Graphs in many applications, such as social networks and IoT, are inherently streaming, involving continuous additions and deletions of vertices and edges at high rates. Constructing random walks in a graph, i.e., sequences of vertices selected with a specific probability distribution, is a prominent task in many of these graph applications as well as machine learning (ML) on graph-structured data. In a streaming scenario, random walks need to constantly keep up with the graph updates to avoid stale walks and thus, performance degradation in the downstream tasks. We present Wharf, a system that efficiently stores and updates random walks on streaming graphs. It avoids a potential size explosion by maintaining a compressed, high-throughput, and low-latency data structure. It achieves (i) the succinct representation by coupling compressed purely functional binary trees and pairing functions for storing the walks, and (ii) efficient walk updates by effectively pruning the walk search space. We evaluate Wharf, with real and synthetic graphs, in terms of throughput and latency when updating random walks. The results show the high superiority of Wharf over inverted index- and tree-based baselines.

==> figures-vldb/LOF-latency-orkut.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = [7.00, 3.50]\n",
    "plt.rcParams[\"figure.autolayout\"] = True\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "\n",
    "labels = ['10', '25', '50', '75', '100']\n",
    "baseline   = [40.0,41.6,42.5,43.8,45.3]\n",
    "wharf      = [20.5,20.5,21.1,22.3,23.1]\n",
    "\n",
    "x = np.arange(len(labels))\n",
    "width = 0.35\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "baseline_bar = ax.bar(x - width / 2, baseline, width, label='II-based', color='#D9D9D9')\n",
    "wharf_bar    = ax.bar(x + width / 2, wharf, width, label='Wharf',  color='#3556C8')\n",
    "\n",
    "y = [0, 10, 20, 30, 40]\n",
    "ax.set_yticks(y)\n",
    "ax.set_yticklabels(y, fontsize=20)\n",
    "\n",
    "ax.set_ylabel('Latency ($\\mu$s)', fontsize=20)\n",
    "ax.set_xlabel('Batch Size (K edges)', fontsize=20)\n",
    "# ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels, fontsize=18)\n",
    "ax.legend(loc=3)\n",
    "ax.set_axisbelow(True)\n",
    "# ax.grid(color='gray', linestyle='dashed')\n",
    "ax.yaxis.grid(True, which='major')\n",
    " \n",
    "# after plotting the data, format the labels\n",
    "current_values = plt.gca().get_yticks()\n",
    "# using format string '{:.0f}' here but you can choose others\n",
    "plt.gca().set_yticklabels(['{:.0f}'.format(x) for x in current_values])\n",
    "\n",
    "plt.savefig('LOF-latency-orkut.eps')\n",
    "plt.savefig('LOF-latency-orkut.png') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures-vldb/LOF-latency-real-10K.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeYAAADqCAYAAAB3JuYAAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+WH4yJAAAgAElEQVR4nO3debyc4/3/8dc7SHJCNMhCopZastmyyFJLI1KlSr60/am11mhrqaXU0i+q9p1aWlSFqqK2+lZRNGglRCylUiFiS0KsSURCyOf3x3XPyZwxZ5k5c3Lm5Lyfj8c87nPu+5r7/pyZa85n7uu+rutWRGBmZmbVoUNrB2BmZmZLOTGbmZlVESdmMzOzKuLEbGZmVkWcmM3MzKqIE7OZmVkVWbG1A2hN3bt3j/XWW6+1wzAzs3ZmypQp70VEj2Lb2nViXm+99XjqqadaOwwzM2tnJL1e37aqbsqW1EXSDEkh6fIi2/tKukvSh5IWSHpM0ujWiNXMzKwSqjoxA6cD3YttkLQB8DgwEjgPOA5YBbhf0phlFqGZmVkFVW1iljQYOAo4tZ4iZwPdgG9FxNkRcSWwDTALuEKSlk2kZmZmlVOViVnSCsA1wH3AHUW2rwzsCkyIiGdz6yPiY+BaYGNgy2UTrZmZWeVUZWIGjgb6AYfXs30zoBMwsci2SdnSidnMzNqcqkvMktYHfgmcHhGv1VOsd7acWWRbbl2fCodmZmbW4qpxuNRVwAzgogbKdMmWnxbZtqigTB2SxgHjAHr16sWECRPKi9KsGXr37t14oSo3a9as1g7BbLlUVYlZ0j7ADsC2EbG4gaKfZMtORbZ1LihTR0RcDVwNMHTo0Bg1alR5wZo1w7Rp01o7hGbzZ8esZVRNYpbUiXSWfC/wtqQNs025JumvZOveI/W8zt+WL7euWDO3mZlZVauma8w1QA9gZ+DlvMeEbPs+2e8HA8+TmrFHFtnPiGzpKb3MzKzNqZozZmAB8P0i63sAV5KGTv0O+HdEfCzpHmB3SZtHxHMAklYhJe6XgSeXTdhmZmaVUzWJObum/OfC9ZLWy36cHhH5208EtgcekHQxMA84hNSUvXNERIsGbGZm1gKqJjGXKiJekbQVcA5wAtAReBrYMSIebNXgzMwqaHnoLLjxxhu3dghtRtUn5mwsc9HpNSNiKjB2mQZkZmbWgqqp85eZmVm758RsZmZWRZyYzczMqogTs5mZWRVxYjYzM6siTsxmZmZVxInZzMysijgxm5mZVREnZjMzsyrixGxmZlZFnJjNzMyqiBOzmZlZFXFiNjMzqyJVf3eptsK3ZTMzs0rwGbOZmVkVcWI2MzOrIk7MZmZmVaSsa8ySNgYGAj2BAN4FXoiIlysYm5mZWbvT5MQsqT/wI+D7QK/c6mwZWZl3gFuB30bE1ArGaWZm1i40mpglbQCcC+wGLAQeAyYC04H3Scl5dWBDYARwMHCEpDuAn0fEqy0TupmZ2fKnKWfMLwLPA/sDd0TEgoYKS1oZ+B5wZPbczs2M0czMrN1oSmL+fxFxd1N3mCXu8cB4SWPLjszMzKwdarRXdilJuZLPNTMza48qMvOXpBWBsaRrzfdExNuV2K+ZmVl7U/I4ZknnSZqc97uAB8l6YwPPZx3GzMzMrETlTDCyI6lnds4uwLbA+cBe2boTmhmXmZlZu1ROU/ZXgfyJRHYBZkTECQCSBgJ7VyA2MzOzdqecM+aOwBd5v29HasrOeRVYqzlBmZmZtVflJOY3SROJ5M6OvwY8kre9J/BxOcFI6ivpJklTJc2V9Imk/0q6SNKXkn1W/i5JH0paIOkxSaPLObaZmVk1KKcp+0/A/0rqSZovex5wb972QaRZwcqxNuls+07gLeBzYFNgHPADSVtExByonZHs8azMecBc4BDgfkk7RcSDRfZvZmZW1cpJzGeTrjP/DykZ7hcRHwFI+gqwK3BxOcFExEPAQ4XrJT1K6vW9PykJ5+LoBgyJiGezcjcA/wGukNQvIqKcOMzMzFpLyYk5Ij4FDsoeheaTzng/aWZchV7PlqtB7bSfuwITckk5i+1jSdcCpwNbAk9WOA4zM7MWVZEJRnIiYgnpLLpZJHUGViHNsz2AdBMNWNpkvhnQiXQzjUKTsqUTs5mZtTnlTDBygaS9JfXPJhcp3N5HUk0z4zqYdI/nN4H7SU3W+0REbvx072w5s8hzc+v6NDMGMzOzZa6cM+ZjyO6/DCyU9G/gaeCZ7PED0hCqLZsR113Af0lnzYNIzdY98rZ3yZafFnnuooIydUgaR+pMRq9evZgwYUIzwlyqd+/ejReqcpV6Laxxri9WCteX9qWcxLw6MLjg8SPS2XcuYTfrGnNEvEXqlQ1wl6TbgcmSaiLi7Lz9dyry9NxtJovGEBFXA1cDDB06NEaNGtWcUGtNmzatIvtpTZV6Laxxri9WCteX9qXkpuyI+CgiHo6ICyJir4joR+qUtScwDfiANGypYiLi36Sz8Z9kq2Zly2LN1bl1xZq5zczMqlo5E4x8SUTMj4hbSM3XC4DuldhvgRrS2TrA86Rm7JFFyo3Ilk+1QAxmZmYtqiKJOSciPgZuAI4u5/mS1qxn/XbAJmQ9rrPj3AOMkrR5XrlVSB3HXsY9ss3MrA2q6HCpzLuUP1f2VdnUmw+Txi53BoaQOpTNB47NK3sisD3wgKSLSTOQHUJqyt7Zk4uYmVlbVHJilvQu6Xrv07lHRLySbROwM+U3I98M/BDYl9QLO0gJ+rfA+RHxRq5gRLwiaSvgHNJtJjtm8ezo6TjNzKytKueM+XFgc2BM9ntImk8a3tQje/xQ0koRsbiUHUfEraSpN5tafiowtpRjmJmZVbNypuQcCyCpG7AFaZzxFtnjq9k+/wx8LmkaqaPWcxFxbvE9mpmZWU7Z15izG1dMyB4ASOpI6qSVS9SDSE3be7B0Wk0zMzOrR6Xnyv6Mpdeea2W3aDQzM7NGNDpcStL25e5c0hiAiCj3/sxmZmbtSlPGMd8n6WFJ35G0QmOFJa0kabfsHsr3NlbezMzMlmpKU/Yg4CLgL8B7kv5OmrxjOmn6TZFm5NqINOvWaNIUnQ+QrjObmZlZEzWamCPiBWAHSSNJc1WPJc2LXTiBh0iTfNwBXBURkyscq5mZ2XKvyZ2/ImIiMDFrzh4CDGDpJCDvAi8Az0TEkpYI1MzMrD0oZxzzF6SmbM9FbWZmVmEVvYmFmZmZNY8Ts5mZWRVxYjYzM6siTsxmZmZVxInZzMysijgxm5mZVZGSE7OkaZJ+LmnNlgjIzMysPSvnjHkxcDbwhqS7sjm0feZtZmZWASUn1IgYCHwdGA9sB9wNvCnpTN/e0czMrHnKOtONiEkRcQiwFnAwMAM4EZiW3YlqL0mdKhinmZlZu9CsJuiI+CQifh8RWwP9gD8Bo4AbgVmSLpa0TvPDNDMzax+afW1Y0gqSdiPdGnIP0k0t/gFMAo4Apkoa29zjmJmZtQdlJ2ZJ/SSdD8wEbgeGAhcAG0fEmIjYmXQW/RJwXiWCNTMzW96VfHcpSQcCBwEjslUPAlcDd0fE5/llI+IVSZcB1zY3UDMzs/ag5MRMSrJvA+cA10TEa42Uf5F0zdnMzMwaUU5i/i7wl+y+zI2KCN+72czMrIlKTswRcWdLBGJmZmblTcl5mKQHG9j+gKRDmxeWmZlZ+1ROr+z9gZcb2D4NOLCcYCRtLOl0SZMkvStpvqRnJZ0saeUi5ftm04J+KGmBpMckjS7n2GZmZtWgnMS8EfB8A9v/k5Upx4HA0cB04HTgONJwqzOAxyXV5Apm038+DowkDcc6DlgFuF/SmDKPb2Zm1qrK6fy1EtC5ge2dG9nekD8DZ0fE3Lx1v5H0MnAyaZjW5dn6s4FuwJCIeBZA0g2kLwZXSOoXEVFmHGZmZq2inMQ8DfgmaaavYnYgnfGWLCKeqmfTLaTEvAlA1qy9KzAhl5Sz538s6VrS2faWuDe4mVlVGLbHE60dQrM9ecvwZXKcchLzzcDZkn4F/CoiPgOQtBLwC1Ji/kXlQgRg7Wz5TrbcDOgETCxSdlK2dGI2a0H+R2vWMspJzBcDO5HOYH8s6b+k+bH7A6sDjwEXVipASSsApwCfA3/MVvfOljOLPCW3rk+lYjAzM1tWyhnHvFjSDqROWnsBg7JN00izgV0aEYsrFyKXkKb/PCkiXsrWdcmWnxYpv6igTB2SxgHjAHr16sWECRMqEmTv3r0bL1TlKvVaWOOWh/qyPGgrdd71pTosq/pSzhkzWeI9jxa+OUXWXH44cHVEnJ236ZNsWeyez50LytQREVeT5vZm6NChMWrUqIrEOm3atIrspzVV6rWwxi0P9WV50FbqvOtLdVhW9aXZt31sKZJOI12r/j3wo4LNs7Jlsebq3LpizdxmZmZVrawzZkkjSWeyGwFrACooEhGxQblBSToVOBW4ATi4yLCn50nN2COLPD1316v6enibmZlVrXJu+7gf6Sx2Mem68huVDEjSKcBppDtSHRARSwrLZMOi7gF2l7R5RDyXPXcV4GDSzGTukW1mZm1OOWfMJ5Nm4xoTEbMaK1wKSYcBvyQl+weBvaQ6J+PvRMTfs59PBLYHHpB0MTAPOITUlL2zJxcxM7O2qJzEvC5wXKWTcmbLbLkOML7I9keAvwNExCuStiL1BD8B6Ag8DewYEfXeZMPMzKyalZOY36J4b+hmi4j9STfJaGr5qcDYlojFzMysNZTTK/s3wN7ZxB9mZmZWQeWcMU8Bvgs8KekKYAbwRWGhiHi0mbGZmZm1O+Uk5ofyfr6WNB1nPmXrfEbdxnjuYzOz1ldOYj6g4lGYmZkZUN5c2cV6S5uZmVkFNGtKTkmdJPWR1LFSAZmZmbVnZSVmSYMlPQzMJ00GsnW2vqekhySNqWCMZmZm7UbJiVnSFqR7Lm9Amsu6VkTMAWqAH1YkOjMzs3amnDPm00l3dxpImnGr8AYWDwHDmhmXmZlZu1ROYt4GuCYiPubLQ6UgNW37rt5mZmZlKCcxdwbmNrB91TJjMTMza/fKSczTgSENbB8NvFheOGZmZu1bOYn5j8C+BT2vA0DSscCOpHspm5mZWYnKmfnrAuCbwP3Af0lJ+WJJPYA1SbdlvLJiEZqZmbUjJZ8xR8RnpMT8M2AhsAjYGHgPOB74TkQsqWSQZmZm7UU5Z8xExOfAxdnDzMzMKqScCUauk1TvLXwkDZN0XfPCMjMza5/K6fy1P2nWr/qsj2f+MjMzK0uzbmJRj5WBxS2wXzMzs+Vek64xS1oHWC9vVT9J2xYpujrwY+CV5odmZmbW/jS189cBwKmkoVEBnJw9CglYkpU3MzOzEjU1Md8FvEZKvNcBVwMTC8oE8DEwOSLerFSAZmZm7UmTEnNEPAc8ByBpXeD2iHihJQMzMzNrj0oexxwRv2yJQMzMzKzMCUYAJA0FhgOr8eXe3RERv2pOYGZmZu1RyYlZUg1wB7AD6ZpzZEvyfg7AidnMzKxE5YxjPoWUlM8EtiMl4h8COwGPAZOBAZUK0MzMrD0pJzF/D7gtIk4Bch3AZkbE/cAYoCNpdrCSSTpR0m2SXpUUkl5rpHxfSXdJ+lDSAkmPSRpdzrHNzMyqQTmJ+avAI9nPX2TLjlB7c4ubgR+UGc9ZwGhgOvBhQwUlbQA8DowEzgOOA1YB7i+4V7SZmVmbUU7nr/l5z5tPmlCkd972uaT7Mpdjg4h4FUDSC6REW5+zgW7AkIh4NnvODcB/gCsk9YuIKDMOMzOzVlHOGfN00v2XiYgvSInwewCSBOwOlDXBSC4pN0bSysCuwIRcUs6e/zFwbRbfluXEYGZm1prKScwPAt+VtEL2+2+BHSVNB14mXWf+XYXiq89mQCe+PPsYwKRs6cRsZmZtTjlN2ecAN5INkYqIKyV1BvYhXXO+Bji/YhEWl2s6n1lkW25dnxaOwczMrOLKmfnrY+ClgnUXARdVKqgm6JItPy2ybVFBmTokjQPGAfTq1YsJEyZUJKDevXs3XshaXKXez5bm+lIdXF+sFMuqvpQ981d9JB0K/DQiWnIs8yfZslORbZ0LytQREVeTbsLB0KFDY9SoURUJaNq0aRXZjzVPpd7Plub6Uh1cX6wUy6q+lHONuTHdgb4tsN98s7Jlsebq3LpizdxmZmZVrSUS87LwPKkZe2SRbSOy5VPLLhwzM7PKaJOJObvOfQ8wStLmufWSVgEOJvUOf7KVwjMzMytbxa8xN4ekfYF1s197AB0l/SL7/fWIuDGv+InA9sADki4G5gGHkJqyd/bkImZm1hZVVWIGDgK+UbAud5eqR0jDtACIiFckbUUavnUCaVrQp4EdI+LBSgU0b9485syZw+LFixss19j2tuCcw4r1pWtbpk6d2tohNInrS+kiYN4CuPvRz3hxhr932/KrSYlZ0jEl7HOrMmMhIkaVWH4qMLbc4zVm3rx5vPPOO/Tp04eamhrSxGbFLVq0qN5tbcVKMz9v7RCarf8GDc3iWj1cX0oXEay55FP26zqbG/660MnZlltNPWO+oMT9LhefmDlz5tCnTx+6dCk6JNrMliFJaIXO9Oq1FmO3fYsXZxSbxsCs7WtqYt6uRaOoUosXL6ampqa1wzCzPOrQiVVXbu0ozFpOkxJzRDzSeKnlU0PN12a27EnCH0tbnrXJ4VJmZmbLKyfm5dwZZ5zB2muvDcDrr79OTU0N9957b4PPufP2PzBgw64sWPDxsgixbF/fcl0uv/Ss1g6jzbj++uupqanhrbfeqrP+5JNPpqamhptvvrnO+oceeoiamhomTpzIDjvswJ577tniMV7563MYtdXGDNxoVU46/tAWP55ZNXJiNmsnRoxIk+JNmjSpzvpJkybRpUuXous7derE4MGDl0l8Lzz/NJdfeiZ77TOOm275Oz867OfL5Lhm1abaxjG3Ca01ofw666zTKse1hg3b44lWOe6j4zdvvFCevn37svrqqzNp0iS+973vAamD4zPPPMM+++xTNDEPHjyYTp1adrzyokUL6dy5hlenp8/VXvuMY5Wuq7boMc2qmc+YrV6vTn+JfX6wA4MG9mCnMVvw4AN/qbP9kX/cx0E/3JWth63Plpv35gff3Y5/PfZQnTJvz57J0Ufsx9bD1mfQwB58a7vNuOziX9UpM+Wpx9lvzx0ZvElPRg5dh1NOOpwFH8+vU+apJ//Jbt8ZyRYDuvO9sdvwzNN1k4g1ThLDhw+vk4CfffZZIoJx48bxwgsvMH9+et2XLFnC5MmTa8+yc/70pz8xcOBAevbsybgDd+ft2XXvFXPReacw9tvDGbLZmmy3VV+OO+Yg3n33nTplxnxjIOeedSJXXX4u223Vl2Fb9Oak4w/lhJ8dAsCwQX0YsGFXnpz0WEu8DGZVz2fMVq9jf7o/P9j7YMb9+Gfcfut4jj5iP2676zH69d8UgLfefJ1Ro3figIOOpEOHDjz2yAMcetDu3HDzfQweku4vcuJx41i0aCGnnXkZq3btxptvzmDGq0tbHJ6eMpED992F7b/5HS6+/EbmfvgBF11wKvPmfsQlV/wBgDnvzObQg77LppsN4ZLLb2TOnNkcf8zBLFq4cNm/KG3ciBEjOOOMM1i4cCE1NTU88cQTDBo0iIEDB9KtWzcmT57M6NGjefHFF5k7dy4jRy69T8zkyZOZPXs255xzDgsXLuSYY37Gqb84kt/+7vbaMu9/8C7jfvwzevZciw8+eI/rf3cZB+yzM3ff+wQrrLBCbbm/3nMbG27Un//95UV88cXn9O23KWuutTa/ueI8fn/jX+ncuTMbbNhvmb42ZtXCidnq9d3v78eBB/8UgK23GcMuOw7lmt9cyIWXXg/A3vst7ZyzZMkSho3Yllde/i+333ZDbWL+97+ncMHF17Hd9t8GYNiIbeoc46LzT2XQ4OFcdNn42nU91+zNgft+h5envchGGw/ghuuvoGOnTlx17Z+pqUmTvdTUrMzPjz24xf725dWIESNYvHgxU6ZMYeutt2bSpEkMHz4cSQwbNoxJkyYxevTo2rPq/DPm+fPnc+edd7LaaqsBMHXabM4584TapmiAM8+5qrb8F198wRaDhrHd1n15ZspEhg7buk4sV11zG506da79/avrrA/AJpsNZuWV28YMbmYtwU3Z7diSJUv4/PPPax9Lliyps33MDrvU/tyhQwdGj9mZ5/89pXbd27NncuJx4xi11cZs2rcbm/VbjX/98yFen/FKbZn+/Tfl4gtO487b/8CsWW/W2f/ChZ/w3DNPsuO3d68Tx+AhI1lxpZX4zwvPAPD8c1P4+laja5MywDe/tWtFX4v2YujQoay44opMnDgRoDYxA7WJObd+ww03pEePHrXPHTJkSG1SBmrPaN95e1btukcfeYC9vr89w7bow6Z9u7Hd1unW7K/l1QmAESNH1UnKZraUE3M7dtZZZ9G1a9fax5W/PqfO9jXW6FHn99VX78G7c94GUlI/7NA9eObpJznipydz/R/u5dY7H2Gbb+zAp58unSrxwkvHs8mmgzj3zBMZs+0Adtvl60x8fAIA8+Z+xBdffMHppx7NZv1Wq31sMWANPl+8uPb65XvvvcPqBbF07lxDF59VlaxLly5sttlmPPHEE7z11lvMnDmzNjEPHz6cJ598kiVLljBp0qQ6zdgAX/nKV+r8vtJKHQH47LP0fj//7ykcfuge9FqzD+dccDU33/YQN//5YYA6dQJgje51308zW8pN2e3YgQceyE477VT7++fqWWf7+++/S7fV1qj9/YMP3qVHzzUBeOP16Ux98Tl++7s72OYb36wt8+miutd9e63Zm7PO+y1Llizh+eee4orLzubwQ/fgoUdfpOuqX0EShx15EtuO2uFL8fXsuRYA3bv34oP3362zbdGihXxS5eOsq9WIESO49dZbmTRpEuuuuy5rrZVe5y233JL58+fz2GOPMX36dI499tiS9vvgA/ew2urdueiy8bUz5s2c+UbRsp5Rz6x+PmNux3r37s2QIUNqHz17rVVn+4MP3FP785IlS3j4wb+y6WZDgKV3R+rYcelQmpkz3+DpenpLd+jQgc0HDeMnR5zAwoWfMGvmm3TpsjKbb7ElM2a8zCabDv7SIxfPJpsN5vF/PczChZ/U7u/v9/+l6HGscSNHjuS9997jpptuqj1bBujatSsDBgzgkksuAfhSj+zGfLpoESuuuFKdpPt/d99SmaDN2hGfMVu9br/tBlbq2JGNNhrAn2+9njdef5XzL/49AF/72sasuWYfzjv7JI48+hcsWPAxl196Jr169a59/vz5czlk//9h7G57se76G7L4s0+5/ne/pnuPXnxtw3Tt8dif/4oD992FDurADjuOZeVVujJ71ps88o/7OerYU1hv/Y3Yb//DuPkP1/CTQ77PDw88nDlzZnPNby6q7XBkpck1Ud9///1ccEHdG8cNHz6c6667jtVWW41+/UrrFT1y6+244forOPuMnzNq9E48+/QT3HP3nyoWt1l74TNmq9cFl/yehx64hyN+vCf/nfoCF146ngED06QWHTt14tIrb2LFFVfkqMP35bKLz+CQHx3LlsOW3o67U8fObNx3IDeOv5LDD92DE48/lM41NVx7/d21SXXI0K9zw8338eEH73HCz8Zx2Lj/x++uvoS11urDGt1T03qvNXvzm2tv58MP3+enh+3DzTddy7kXXkNn3/mrLH369OGrX/0qEVHnjBlSYs6tL7W5+RujvsWxx5/O3++7m8MP3YPJT/6TK6+5rZKhm7ULilgubp1clqFDh8ZTTz1V7/apU6fSv3//Ju1rebjx/YxlfOP7ltB/g7bRIcz1pXlmz3yFE65o/v2Yn7xleOOFqkBrzTZYSfv874etHUKzVbK+SJoSEUOLbfMZs5mZWRVxYjYzM6siTsxmZmZVxInZzMysijgxm5mZVREn5ka0517rZtUoIvDH0pZnTswNWGmllVjoWwuaVZVY8inzFrR2FGYtx4m5AT179mTmzJl88sknPnM2a2URwZIvFvHOO7O5+9HPWjscsxbjKTkbsOqqqwIwa9YsFi9e3GDZxra3Be99tKTxQtXus06Nl6kCri+li4B5C+DuRz/jxRn+omzLLyfmRqy66qq1Cbohy8PMPCdcsTzMzLNFa4fQJK4vZlafNt2ULamDpKMl/VfSIklvSrpQ0sqtHZuZmVk52nRiBi4GLgJeBI4AbgOOBO6R1Nb/NjMza4fabFO2pIGkZHxHRHw3b/0M4DLgB8AfWyk8MzOzsrTls8o9AQGXFKy/BvgE2GeZR2RmZtZMbTkxbwksAZ7MXxkRi4Bns+1mZmZtSltOzL2B9yKi2E1ZZwLdJXVcxjGZmZk1S5u9xgx0Aeq7U/qivDJ1ZiKQNA4Yl/36saSXWia8Nqk78F5rB9EcurW1I2hXXF+sFK4vda1b34a2nJg/AXrWs61zXpk6IuJq4OqWCqotk/RURAxt7TisbXB9sVK4vjRdW27KnkVqri421VMfUjO35+0zM7M2pS0n5smk+Iflr5TUGdgCeKo1gjIzM2uOtpyYbwECOKpg/SGka8s3LfOI2j438VspXF+sFK4vTaS2fNckSb8GDgfuBO4F+pNm/voXMDoiloO7MpiZWXvS1hPzCqQz5nHAeqQef7cAp0TEx60YmpmZWVnaclM2EfFFRFwYEX0jolNE9ImIY5yUlx+SXpM0obXjsJYnaX9JIWlUa8diIOm07P1Yr7VjWR6UUr/bdGK2uiR1lTRD0mxJq9dT5uSschxe4WOPyvbblMdrlTy2tR5JYyX9VdIcSZ9JmiXpdknfaO3YACR1yxLMqNaOpVrkJdyqGbok6fospu6tHUs1aMvjmK1ARMyXdADwMHAl6UYetSRtApySbb+iwoefCuxbsG4csA1wNHUnFnCLRhuXXUb6Pek9fxG4FJhNmjRhP2CCpLMj4qTWixKAbsCp2c8TWjGOtugM4Bzqn8jJWogT83ImIiZIugz4qaTbI+I2AEkrAuNJs6IdEBXuXBAR7wB/yF8naQwpMd8VEa9V8njW6k4jJeUbgIMi4vPcBknnAncDJ0p6JSKua2hHkrpGxPyWDNZKl72nnzdacDlRTfXQTdklkNRR0vGSnpX0iaS5ksGeR8MAAAv6SURBVJ4qbBaWtJ6kGyW9I+lTSdMlnSWpS0G5XJPSAEmXZE3QCyQ9JKlvVmZ3SU9LWphdbx1H404EXgKulNQrW3cyMBg4KiLeyPZ9cN6+50p6QNLWRf6WkHRakdej5GtQDV1nkTShvmZuSYMlPSzpY0kfSBov6Uszv0nqJOkkSf+RtEjSR5LukTSoqTEua22oXuX23xP4GfAGcGh+UgaIiE+AvYEFwBnKm7M+O9YESYMk3S9pLvDvRo6Xu/zya0kdcs2e9ZQNSddnP48CZmSbTlUrXUqR1Dl7T17K3t+PJD0v6fyCco1+HvPKbqd0CeH9rJ6/Kul3qmBTcOHnW9KPs993LVK2g6S3JD1bsH6opDslvZfV2Zey97NJJ4Ul1Pkm1Ym8fUb29+0haYqkhcCv88tLGinpkeyz856kayWtUrDvfpKuzP7fzM/e3ymSDmnK31cfJ+Ymyv653A+cC7xDahI+GZgC7J5Xbl3SHa/+H3AzqRl3CilZ/q2eCjke2Bw4C7gQGAHcL2lfUpPzXcBxwIfAb+v7sOZExELgh8BqWfktslj/LyJ+n8V5LukWmYuBk7LjDgD+Ienbpbw2y8DawEPAq8DxwB2ks7V/5H9AJa0E3EdqupxIeu3PIf1d/1IVXVPLaUv1Ks/OpGlvb8zu5vYlETGHdNa8FjCyYPM6pMspr2fH/3WxfWT/7K8kNameGBFHlDgEcirpdYI0pHLf7FE490FLu4JUJycBx5De34eA0bkCpXweJR2aPX8z4CrSfelvAoaQPist5U+kZu39imzbnjTj4vi8OL9NGrq6MenvOZL0uTydVIcbVGadL8X/kF6/+7LY/pa3bQvg/0gTWR0D/B04CLioYB+jgG2zsscB/0t6D6+WdGLZkUWEH014kBJCAGcV2dYh7+ebsnLfLihzfrb+oLx1p2Xr7iEbupatPzJbPx9YJ299D1JT9M1NjPnMbD/vkq7xrpmt70u6ZeY/gY555XsDHwGvAStk69bL9nFakf3n4l+vnuNfX7gd2D9bN6pI+QnAawXrXsvKH1Ww/uhs/QlF1n2roOyqpLO7Ca1dj5aTenVhtp/dGyl3bFbu8CLv58FFytfWDaCGlEw/A/YrVq/qOWYA1+f9Xm/9XYbv8QfAvQ1sL+XzuDYpOb4IdGuozjRwvFz9GNrEcuvlrbstqyurFZS9kZSQemW/dwbeBh4FViwom/ucjip8T4HuZdb5curEYqB/PeWXACMK1v81e84qeetWLvYekP6XzQVWKla/G3uPfMbcdHuTzixOL9wQ2bd4SR2AXYFnIuLegmJnk97s3Yrs+7LI3rnMY9ny7sianbPjvEtqot6oiTH/EniBdFeXIyLi7Wz9WEDAeZE3n3hEzCJV8HWBamr6nUf6Zpvvymx9/uu5D/BfYIqk7rkH0JH0jXdrSTXLIuAStMV6tWq2nNtIudz2rxSs/4DUcaw+q5PerzHALhFxQxPjqlZzgYFKnS+LKeXz+H1Sff5lRHxUuKNo+UmVxgOdgD1yK7Lm3d2A+yL1NQH4JtCL9D53K/g85urwDvUdpBl1vhR/jYip9WybGBGTCtY9TOqXtV5uRUQsyIu5s6Q1SPX3AdLnpF85gbnzV9NtBDwb9TTdZXoAqwD/KdwQER9Img18rcjzXi34/cNsOaOwYLat9nZhSsOi6tx3OpeAI+IzSVOATUhNSDnrZ8svxUlK5GRxVst8469GwX23I+JTSa9S9/XsTzrTereBfXUH3qx8iGVrc/WK9IUIvpxwC9WXwKdHxBcNPO960t+7bUT8s5FjtAVHkc4on8/q7D9IrRn3ZIm0lM9j7svTMw0dUFIPYIW8VV9kX8Ca6z5gDqk5+zfZuu8CK5PXjE36LAI01PGvVwPbyq3zpZjWwLbCzw7A+9lyjdyK7EvJaaTm9q8Wec5q5QTmxFyaxnoyq8z91vdPqr71+ce5AygcM9pYHKXE2dDfXE79KWd/9T2n8O8Q8DzpmlB9KvHPqdLaWr3KJYvBWbn6DM6Wzxes/9LtWAvcAhwAnCJpbKQ+E/nq6+RTlf/PIuLurAPVt0mv6RjS9crHlEYulPL+5so2VmcmU/d+v6+Td6ZXroj4XNIfgaMkbRgRr5CS9IekLxuFcR4HPEtxsxo4VKl1vpw60VA9bOiLY35sfwS+Q5oH/FFSa9DnpPf6aMrsx1WVFblKTQP6S+pUePaWZw7p+t3Awg2SViN1hKmvkpbrWEr/VjY9Ww7M+zlnQLbMfWP8IFsWm7CknG+sDe1vfdI1nEIbSOqY38yndLvP9UlN1zkvk75pP7wMmvQqpS3Wq3tJ1zn3kfSrYnFnZ2xjSWObJxZub8RNpM5NNwL/J2mXSD29cz7IjrF6RHyQt75YfayKOYezOP8A/EGSSJ0Sjye9RqV8Hl/KloNI9b0+e5Naj3IKv9w0x3hSK8B+kq4m9Qm4uqAe5GJbEBEPlnGMUut8KXWiIiR1IyXlGyPiRwXbxjRn377G3HQ3kf5R/aJwQ/ZBy13fuQcYJGnHgmInkF7vOysZVERMiYgH8x9NeNpfSP+wjst6MgMgaS3SmcrrZE1lkcb1vQ2Mzv2dWdmvkXo1lirXfFSn4krak9TZpZhVgZ8UrPtJtv6uvHU3AGtSzxmzlg4dqyZtrl5l1xEvIp2RXaU02Uh+3DWkpLoK8Iso477oEfEnYE/SOPi/FQxTKVqHSF8mCuUmsyk6E15Lk7RC9g+8VnbdP9cUvTolfB6BP5M6xJ0qaVUK5NWZfxW8f/+q1N8UEc+ShrjtQzpb7kDdZmxIIw3mACeoyCyEkmokdW3gGKXW+VLqRKXkzqrrnN1n79vBzdmxz5ib7lJgF+AXkrYkXdxfRPpG15elFeIkUseHu7KhHq+QutPvQWrqKKzAy1xEvKQ0hvJ44FFJtwBdSTN1rQLsXXAN8HLSkJW/SbqLlEB/RGrS3LKMYz8IHJr9E3mWNDRhN9JrtVKRp00n/SPahDRcYghwIOls+bK8cpeSXvvzJY0mddaYRxqesz3p/dqulHiXgbZar04hJeYDgC0l3Uzdmb/WB86JRiYXaUhE/FnSYuBW0jCvnSJiHmnozFmkISn9SNf+diL1Hyjcx/uSXgF+IGk6aUjagoi4p7BsC+kKzJb0F1JynUN6bX5M1vwbEbOa+nmMiLckHUUagvW8pBtIibsP6ez7QJreenJgkaQHMCUi/lZkfb7xpN75PwemFXaUiogFkvYjfXF+SdJ1pDrbjdQhanfSZ35CA8copc43uU5USqSZFh8gtRwtZOnlg0NJ/TjWaOj5je3cjyY+SEMATiZ1SFhEGsowGfhJQbn1SWcMc0jfbl8lVZouBeVOo8hwIxoeojSBgiFFjcR8fbFjZNsOIf2zWERKYH8HtilSbkXgPNI/3kXA06RkUjT+xo5NOqu9LTvmx6Txg/2L/W2koSITSNcrHyZNWvFh9vr2qifWI7P3ZUH2eJl0ZrpDa9eh5aVe5T1vt+z9ezeL6W3SdedR9ZR/jXqGrVHPcBLSuOlFpHHA3bJ1w0ljZBeRhgJeTfqnX2doTFZ2WFZ2Qba95L+zGe9tR1Iv4idJyeLT7DW4DtionM9jVnaHbPvcrPyrpHHQazQhplz9qO/xm4bqUbatF+myUwAnN3CsTUhN+DOz+vEO8DhpvO/qeeXGZ/sqHIbVpDpfSp1o6HOQbf9SHaqvfpIS/7Wk6+WLSP0pDqmnbNH6XezRpm/7aGZmbZ+kO0nDozpFwUxy7ZETs5mZtZqs5/QMYG5E1DfWu13xNWYzM1vmJK1N6tX8fdKMZhe0bkTVw4nZzMxaw1BSx9LXST2tL2u4ePvhpmwzM7Mq4nHMZmZmVcSJ2czMrIo4MZuZmVURJ2YzM7Mq4sRsZmZWRZyYzczMqogTs5mZWRVxYjYzM6siTsxmZmZVxInZzMysijgxm5mZVREnZjMzsyrixGxmZlZFnJjNzMyqiBOzmZlZFXFiNjMzqyJOzGZmZlXEidnMzKyKODGbmZlVESdmMzOzKuLEbGZmVkWcmM3MzKqIE7OZmVkVcWI2MzOrIk7MZmZmVcSJ2czMrIo4MZuZmVURJ2YzM7Mq8v8B1L2wtN5mjeYAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 504x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = [7.00, 3.50]\n",
    "plt.rcParams[\"figure.autolayout\"] = True\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "\n",
    "labels = ['com-YouTube', 'com-Orkut', 'soc-LiveJournal']\n",
    "baseline = [35.1,40.0, 38.6]\n",
    "wharf    = [17.4,20.5,20.7]\n",
    "\n",
    "x = np.arange(len(labels))\n",
    "width = 0.35\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "baseline_bar = ax.bar(x - width / 2, baseline, width, label='II-based', color='#D9D9D9')\n",
    "wharf_bar    = ax.bar(x + width / 2, wharf, width, label='Wharf', color='#3556C8')\n",
    "\n",
    "y = [0, 10, 20, 30, 40]\n",
    "ax.set_yticks(y)\n",
    "ax.set_yticklabels(y, fontsize=18)\n",
    "\n",
    "\n",
    "ax.set_ylabel('Latency ($\\mu$s)', fontsize=18)\n",
    "ax.set_xlabel(' ', fontsize=18) \n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels, fontsize=18)\n",
    "ax.legend(loc=3, ncol=2)\n",
    "ax.set_axisbelow(True) \n",
    "ax.yaxis.grid(True, which='major')\n",
    "\n",
    "plt.savefig('LOF-latency-real-10K.eps')\n",
    "plt.savefig('LOF-latency-real-10K.png') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures-vldb/LOF-throughput-orkut.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = [7.00, 3.50]\n",
    "plt.rcParams[\"figure.autolayout\"] = True\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "\n",
    "labels = ['10', '25', '50', '75', '100']\n",
    "baseline   = [75342.59392,72468.5735,71444.35663,70412.10722,67423.40993] \n",
    "wharf      = [190876.5447,179113.6142,166478.5319,156001.4104,148161.339]\n",
    "\n",
    "x = np.arange(len(labels))\n",
    "width = 0.35\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "baseline_bar = ax.bar(x - width / 2, np.divide(baseline, 1000), width, label='II-based', color='#D9D9D9')\n",
    "wharf_bar    = ax.bar(x + width / 2, np.divide(wharf, 1000), width, label='Wharf', color='#3556C8')\n",
    "ax.axhline(y=np.divide(37262.74999, 1000), xmin=0.02, xmax=0.20, color='black', linestyle='--')\n",
    "ax.axhline(y=np.divide(70910.37785, 1000), xmin=0.22, xmax=0.40, color='black', linestyle='--')\n",
    "ax.axhline(y=np.divide(98874.52416, 1000), xmin=0.42, xmax=0.60, color='black', linestyle='--')\n",
    "ax.axhline(y=np.divide(110936.4009, 1000), xmin=0.62, xmax=0.80, color='black', linestyle='--')\n",
    "ax.axhline(y=np.divide(116725.0734, 1000), xmin=0.82, xmax=1.00, color='black', linestyle='--')\n",
    "\n",
    "y = [0, 50, 100, 150, 200]\n",
    "ax.set_yticks(y)\n",
    "ax.set_yticklabels(y, fontsize=18)\n",
    "\n",
    "ax.set_ylabel('Throughput (K w/s)', fontsize=20)\n",
    "ax.set_xlabel('Batch Size (K edges)', fontsize=20) \n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels, fontsize=20)\n",
    "ax.legend(loc=4, ncol=2)\n",
    "ax.set_axisbelow(True) \n",
    "ax.yaxis.grid(True, which='major')\n",
    "\n",
    "plt.savefig('LOF-throughput-orkut.eps')\n",
    "plt.savefig('LOF-throughput-orkut.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures-vldb/LOF-throughput-real-10K.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 504x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = [7.00, 3.50]\n",
    "plt.rcParams[\"figure.autolayout\"] = True\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "\n",
    "labels = ['com-YouTube', 'com-Orkut', 'soc-LiveJournal']\n",
    "baseline = [84534.61565,76670.399,78984.77404]\n",
    "wharf    = [183795.4825,190876.5447,205359.4972]\n",
    "\n",
    "x = np.arange(len(labels))\n",
    "width = 0.35\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "baseline_bar = ax.bar(x - width / 2, np.divide(baseline, 1000), width, label='II-based', color='#D9D9D9')\n",
    "wharf_bar    = ax.bar(x + width / 2, np.divide(wharf, 1000), width, label='Wharf', color='#3556C8')\n",
    "\n",
    "y = [0, 100, 200]\n",
    "ax.set_yticks(y)\n",
    "ax.set_yticklabels(y, fontsize=18)\n",
    "\n",
    "\n",
    "ax.set_ylabel('Throughput (K w/s)', fontsize=18)\n",
    "ax.set_xlabel(' ', fontsize=18) \n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(labels, fontsize=18)\n",
    "ax.legend(loc=3, ncol=2)\n",
    "ax.set_axisbelow(True) \n",
    "ax.yaxis.grid(True, which='major')\n",
    "\n",
    "plt.savefig('LOF-throughput-real-10K.eps')\n",
    "plt.savefig('LOF-throughput-real-10K.png') "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

